RicMonk: A Three-Link Brachiation Robot with Passive Grippers for Energy-Efficient Brachiation

This paper presents the design, analysis, and performance evaluation of RicMonk, a novel three-link brachiation robot equipped with passive hook-shaped grippers. Brachiation, an agile and energy-efficient mode of locomotion observed in primates, has inspired the development of RicMonk to explore versatile locomotion and maneuvers on ladder-like structures. The robot's anatomical resemblance to gibbons and the integration of a tail mechanism for energy injection contribute to its unique capabilities. The paper discusses the use of the Direct Collocation methodology for optimizing trajectories for the robot's dynamic behaviors and stabilization of these trajectories using a Time-varying Linear Quadratic Regulator. With RicMonk we demonstrate bidirectional brachiation, and provide comparative analysis with its predecessor, AcroMonk - a two-link brachiation robot, to demonstrate that the presence of a passive tail helps improve energy efficiency. The system design, controllers, and software implementation are publicly available on GitHub and the video demonstration of the experiments can be viewed YouTube.

==> images/plotMultipleBrachiation.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rcParams

def plot_data(
    x_data,
    y_data,
    labels,
    title,
    loc,
    legends=None,
    save_name=None,
    linestyle=None,
    linewidth=None,
    colors=None,
    legend_position='best',
    legend_columns=2,  # Add this parameter for specifying the number of legend columns    
):
    rcParams['text.usetex'] = True
    rcParams['font.family'] = 'serif'
    rcParams['font.serif'] = 'Times New Roman'

    plt.figure(figsize=(12, 8))
    if linestyle is None:
        linestyle = [None] * len(x_data)
    if colors is None:
        colors = [None] * len(x_data)

    for i in range(len(x_data)):
        line, = plt.plot(
            x_data[i],
            y_data[i],
            linestyle=linestyle[i],
            linewidth=4,
            c=colors[i],
        )
        if legends is not None:
            line.set_label(legends[i])

    plt.xlabel(labels[0], fontsize=31, fontweight='bold')
    plt.ylabel(labels[1], fontsize=31, fontweight='bold')
    plt.title(title, fontsize=33, fontweight='bold')

    if legends is not None:
        plt.legend(loc=loc, fontsize=23, ncol=legend_columns)  # Set ncol for columns

    plt.xticks(fontsize=28)
    plt.yticks(fontsize=28)

    # Add vertical dotted lines at specific meas_time points
    vertical_lines = [2.92, 3.19, 5.25, 5.52]
    for line in vertical_lines:
        plt.axvline(x=line, linestyle='--', color='black', linewidth=2)

    if save_name is not None:
        print(f"Making {save_name} plot.")
        plt.savefig(save_name, dpi=300, bbox_inches='tight')

    plt.show()

data = pd.read_csv('multipleBacBrachiation.csv')
traj = "multipleBacBrachiation"
controller = ""

# print(data4["PAS TIME POS ORANGE"])
# print(data4_["PAS TIME POS BLUE"])

plot_data(
    x_data=[
        data["meas_time"],
        data["meas_time"],
        data["meas_time"],
        data["meas_time"],
        data["meas_time"],
        data["meas_time"],
    ],
    y_data=[
        data["arm1_meas_Ang_pos"],
        data["arm1_des_Ang_pos_store"],
        data["tail_meas_Ang_pos"],
        data["tail_des_Ang_pos_store"],
        data["phi_meas_Ang_pos"],
        data["phi_des_Ang_pos_store"],
    ],
    labels=["Time (s)", "Position (rad)"],
    title="Position (rad) vs Time (s)",    
    loc=3,
    legends=[
        r"$q_1$",
        r"${q_1}^*$",
        r"$q_2$",
        r"${q_2}^*$",
        r"$q_3$",
        r"${q_3}^*$",
    ],
    linestyle=["-", (0, (3,4)), "-", (0, (3,4)), "-", (0, (3,4))],
    colors=["gold", "blue", "lime", "red", "cyan", "darkorange"],
    save_name=f"{traj}_pos_{controller}.png",
    
)
plot_data(
    x_data=[
        data["meas_time"],
        data["meas_time"],
        data["meas_time"],
        data["meas_time"],
        data["meas_time"],
        data["meas_time"],
    ],
    y_data=[
        data["arm1_meas_Ang_vel"],
        data["arm1_des_Ang_vel_store"],
        data["tail_meas_Ang_vel"],
        data["tail_des_Ang_vel_store"],
        data["phi_meas_Ang_vel"],
        data["phi_des_Ang_vel_store"],
    ],
    labels=["Time (s)", "Velocity (rad/s)"],
    title="Velocity (rad/s) vs Time (s)",
    loc=4,
    legends=[
        r"$\dot{q}_1$",
        r"${\dot{q}_1}^*$",
        r"$\dot{q}_2$",
        r"${\dot{q}_2}^*$",
        r"$\dot{q}_3$",
        r"${\dot{q}_3}^*$",
    ],
    linestyle=["-", (0, (3,4)), "-", (0, (3,4)), "-", (0, (3,4))],
    colors=["gold", "blue", "lime", "red", "cyan", "darkorange"],
    save_name=f"{traj}_vel_{controller}.png",
)

plot_data(
    x_data=[
        data["meas_time"], 
        data["meas_time"],
        data["meas_time"],
        data["meas_time"],
        ],
    y_data=[
        data["tail_clipped_tau"],
        data["tail_des_tau_store"],
        data["phi_clipped_tau"],
        data["phi_des_tau_store"],
    ],
    labels=["Time (s)", "Torque (Nm)"],
    title="Torque (Nm) vs Time (s)",
    loc=3,
    legends=[
        r"$u_1$",
        r"${u_1}^*$",
        r"$u_2$",
        r"${u_2}^*$",
    ],
    linestyle=["-", (0, (3,4)), "-", (0, (3,4))],
    colors=["lime", "red", "cyan", "darkorange"],
    save_name=f"{traj}_tau_{controller}.png",
)


